SMEFT analysis of vector boson scattering and diboson data from the LHC Run II

We present a systematic interpretation of vector boson scattering (VBS) and diboson measurements from the LHC in the framework of the dimension-six Standard Model Effective Field Theory (SMEFT). We consider all available measurements of VBS fiducial cross-sections and differential distributions from ATLAS and CMS, in most cases based on the full Run II luminosity, and use them to constrain 16 independent directions in the dimension-six EFT parameter space. Compared to the diboson measurements, we find that VBS provides complementary information on several of the operators relevant for the description of the electroweak sector. We also quantify the ultimate EFT reach of VBS measurements via dedicated projections for the High Luminosity LHC. Our results motivate the integration of VBS processes in future global SMEFT interpretations of particle physics data.

==> scripts/plotHepData_noBKG_run2_cW.py <==
import sys
sys.path.append('/Users/juanrojo/software/YODA/lib/python3.7')
sys.path.append('/Users/juanrojo/software/YODA/lib/python3.7/site-packages')

for path in sys.path:
    print(path)

from matplotlib import gridspec
from  matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text',usetex=True)
from pylab import *


import yoda , random
import numpy as np
from decimal import Decimal
# from termcolor import colorescolors[2]
import math
import matplotlib as mpl
import matplotlib.pyplot as plt
import itertools
import re
import matplotlib.cbook as cbook
# from ._color_data import BASE_COLORS, TABLEAU_COLORS, CSS4_COLORS, XKCD_COLORS
import matplotlib.gridspec as gridspec
# from plotting import *

file_cms = yoda.read('ZZjj_CMS.yoda')
file_sm = yoda.read('SM_9bin.yoda')
file_eft = yoda.read('cW_9bin.yoda')

hist_cms= []
histoname =[]

for i in range(1,7): # load t4 to t9 (backgrounds)
    tmp = '/REF/ZZjj_CMS/d04-x01-y0'+str(i)
    histoname.append(tmp)
    hist_cms.append(file_cms[tmp])

print("hist_cms: ",histoname)

hist_data = file_cms['/REF/ZZjj_CMS/d04-x01-y00']
vals_data = hist_data.yVals()
err_data = hist_data.yErrs()
total_data = np.sum(vals_data)

print("Data points: ", vals_data)

vals_bkg = []
err_bkg = []
area_bkg = []
#
vals_cms_signal = hist_cms[0].yVals()
err_cms_signal = hist_cms[0].yErrs()

for i in range(1,6): # Note we skip  the first entry which is the signal
    print("hist BKG", hist_cms[i])
    vals_bkg.append(hist_cms[i].yVals())
    err_bkg.append(hist_cms[i].yErrs())
    print("histo "+str(i)+" CMS:", hist_cms[i].yVals() )

# print("histo 1 SM:", hist_sm.yVals() )
print("histo 1 CMS:", vals_cms_signal )
print("vals BKG: ", vals_bkg)

# newAcceptance = (370-24.1)/np.sum(vals_bkg) # not good enough
firstBin = 0.
for i in range(0,5):
    print(vals_bkg[i][0])
    firstBin += vals_bkg[i][0]

print("First bin bkg", firstBin, "First bin data", vals_data[0] )
newAcceptance = vals_data[0]/firstBin
print("New acceptance", newAcceptance)



hist_sm = file_sm['/ZZjj_CMS/d04-x01-y01']
vals_my_signal = hist_sm.yVals()
err_my_signal = hist_sm.yErrs()

print("area w. overflow: ", hist_sm.sumW(includeoverflows=True) )
print("area w.out overflow: ", hist_sm.sumW(includeoverflows=False) )
area1 = hist_sm.sumW(includeoverflows=True)
area2 = hist_sm.sumW(includeoverflows=False)
#
Overflow = area1-area2
# vals_my_signal[-1]=+Overflow


hist_eft = file_eft['/ZZjj_CMS/d04-x01-y01']
vals_eft = hist_eft.yVals()
err_eft = hist_eft.yErrs()

print("area eft w. overflow: ", hist_eft.sumW(includeoverflows=True) )
print("area eft w.out overflow: ", hist_eft.sumW(includeoverflows=False) )
area1_eft = hist_eft.sumW(includeoverflows=True)
area2_eft = hist_eft.sumW(includeoverflows=False)
#
Overflow_eft = area1_eft-area2_eft


print("hist my SM", vals_my_signal )
print("hist EFT", vals_eft )
print("hist CMS TH signal", vals_cms_signal )


# Multiply by bin width
xvals= hist_cms[0].xVals()
xerr = hist_cms[0].xErrs()
# print("Edges (x) are: ", xvals)
# print("Error (x) are: ", xerr)
#
edges= []
for i in range(len(xvals)):
     edges.append(xvals[i] - xerr[i][0])
edges.append(xvals[-1]+xerr[-1][0])

print("new edges:", edges)

vals_my_signal_rew = []
vals_eft_rew = []

for i in range(len(edges)-1):
    vals_my_signal_rew = np.append(vals_my_signal_rew, (vals_my_signal[i]*(edges[i+1]-edges[i]))*35.9*2*0.59)
    vals_eft_rew = np.append(vals_eft_rew, (vals_eft[i]*(edges[i+1]-edges[i]))*35.9*2*0.59)

#add overflow
vals_my_signal_rew[-1]+=(Overflow*35.9*2*0.59)
vals_eft_rew[-1]+=(Overflow_eft*35.9*2*0.59)


print("My signal:", vals_my_signal_rew, len(vals_my_signal_rew))
print("CMS TH signal:", vals_cms_signal, len(vals_cms_signal))
print("EFT:", vals_eft_rew, len(vals_eft_rew))

#################################################################################################
# Compare CMS signal with my signal
#
k_factor = []
#
for i in range(9):
    k_factor = np.append(k_factor, vals_cms_signal[i]/vals_my_signal_rew[i])
#
print("K factor:", k_factor)


#################################################################################################
# From Juan
#rescolors = mpl.rcParams['axes.prop_cycle'].by_key()['color']
rescolors = mpl.rcParams['axes.prop_cycle'].by_key()['color']
print(rescolors)
# p1=ax.plot(mx,norm/norm,lumi1_mid[ilumi],ls="solid",color=rescolors[0])

#################################################################################################
# Creating data sequence: middle of each bin
xBinning = edges
xmin = edges[0]
xmax = edges[-1]
xData = xvals
#
print("xData: ", xData )
print("xBinning: ", xBinning )
#
tmp = vals_cms_signal
tmp2 = vals_my_signal_rew
tmp3 = vals_eft_rew
#Define the K factors for reweighting

y3_M_0_weights = [0]*9
for i in range(5):
    y3_M_0_weights+=vals_bkg[i]

# y3_M_0_weights = y3_M_0_weights*newAcceptance
y3_M_1_weights = (tmp2)*k_factor*newAcceptance # tmp2 = Monte Carlo
y3_M_3_weights = (tmp3)*k_factor*newAcceptance # tmp3 = EFT c=10
#y3_M_4_weights = (0.1*(tmp3-tmp2)+tmp2)*k_factor
y3_M_5_weights = vals_data # DATA (no rescaling needed)

# # # read what is the max and min sensitivity (bin per bin)
max_sens = -1 + np.max((y3_M_3_weights )/(y3_M_1_weights ))
min_sens =  -1 + np.min((y3_M_3_weights )/(y3_M_1_weights))
print("max-min: ", max_sens, min_sens)
#
# print("CMS BKG weights: ", y3_M_0_weights, len(y3_M_0_weights))
print("MC weights: ", y3_M_1_weights,  len(y3_M_1_weights))
print("EFT weights (c=10): ", y3_M_3_weights,  len(y3_M_3_weights))
# print("EFT weights (c=1): ", y3_M_4_weights)
# print("xData, weights lengths: ", len(xData), len(y3_M_0_weights))
#
# ### setup plot space ### this is just copied from madanalysis
fig_width=18
fig_aspect=1
fig = plt.figure(figsize=plt.figaspect(1))
width, height = fig.get_size_inches()
gs = gridspec.GridSpec(2, 1, height_ratios=[2,1], hspace=0, left=0.15, right=0.965, bottom=0.09, top=0.92)
padTop = plt.subplot(gs[0])
plt.suptitle('VBS ZZ CMS, $\sqrt{s}=13$ TeV, $\mathcal{L}=35.9$ fb$^{-1}$  ', fontsize=18)
padTop = plt.subplot(gs[0])
padBotA = plt.subplot(gs[1])



inches_per_cm = 1./2.54
fig_height = fig_width*fig_aspect
fig.set_size_inches((fig_width*inches_per_cm, fig_height*inches_per_cm), forward=True)

# # Creating a new Stack
# padTop.hist(x=xData, bins=xBinning, weights=y3_M_0_weights,\
#           # density = True,\
#           label= "SM bkg",
#           histtype="step", rwidth=1.0,\
#           stacked=False,
#           color=rescolors[0], edgecolor=rescolors[0],
#           # linewidth=1, linestyle="solid",\
#           hatch='//',
#           bottom=None, cumulative=False, align="mid", orientation="vertical")

padTop.hist(x=xData, bins=xBinning, weights= y3_M_1_weights ,\
           # density = True,\
           label= "SM VBS", histtype="step", rwidth=1.0,\
           stacked=False,  #hatch='/',
           color=rescolors[0], edgecolor=rescolors[0], linewidth=1.6, linestyle="solid",\
            bottom= None, cumulative=False, align="mid", orientation="vertical",fill=True,alpha=0.3)

padTop.hist(x=xData, bins=xBinning, weights= y3_M_1_weights ,\
           # density = True,\
            histtype="step", rwidth=1.0,\
           stacked=False,  #hatch='/',
           color=rescolors[0], edgecolor=rescolors[0], linewidth=2.0, linestyle="solid",\
            bottom= None, cumulative=False, align="mid", orientation="vertical",fill=False)
  
padTop.hist(x=xData, bins=xBinning, weights= y3_M_3_weights ,\
           # density = True,\
           label= "SM+EFT ($c_W$=10 TeV$^{-2})$", histtype="step", rwidth=1.0,\
            stacked=True, hatch='//',
            color=rescolors[1], edgecolor=rescolors[1], linewidth=2.0, linestyle="solid",fill=False,\
            bottom= None  , cumulative=False, align="mid", orientation="vertical")



#### Data points
# err_data = np.sqrt(vals_data)
# err_data[-2] = 1.8
# err_data[-1] = 1.8
# print("CMS data", vals_data)
# print("Err data", err_data)
# xerror = []
# for i in range(9):
#     xerror = np.append(xerror,xBinning[i+1] - xData[i])
#
# print("Err X", xerror)
# # padTop.plot(xData, y3_M_2_weights , '.')
# padTop.errorbar(xData, y3_M_5_weights ,
#         yerr = err_data, xerr= xerror , fmt='ok', markersize=3, linewidth = 1,
#         label= "CMS Data")
#

  # Boundary of y-axis
  # ymin=0 # linear scale
ymax = 20
ymin=  0.009 # log scale
print("ymin, ymax: ", ymin, ymax)

totSM= np.sum(y3_M_1_weights)
totEFT = np.sum(y3_M_3_weights)

str1 = "Fiducial sensitivity to cW=10$TeV^{-2} $ : "+\
        "%d" %(-100 + 100*(totEFT/totSM))+"% \n"+\
        "Differential sensitivity : ("+"%d" %(max_sens*100)+"%, "+"%d" %(min_sens*100)+"%)"
#padTop.text(30, 0.01, str1, bbox=dict(facecolor='white', alpha=0.9))
# padTop.text(30, 0.2, str2, bbox=dict(facecolor='white', alpha=0.5))

ylabel = "Events/bin (GeV$^{-1}$)"
xlabel = "$ {m_{ZZ}}~(\mathrm{GeV})  $ "

  # print ("ylabel is:", ylabel)
padTop.set_ylabel(ylabel,fontsize=18,color="black")
padTop.set_ylim(ymin, ymax)
padTop.set_yscale('log')
padTop.set_xscale('linear') #test
padTop.tick_params(axis='y', pad=3)
padTop.grid(False)
padTop.legend(loc=1,fontsize=17)
padTop.tick_params(which='both',direction='in',labelsize=15,right=True)
padTop.tick_params(which='major',length=3)
padTop.tick_params(which='minor',length=2)

# ratio plots #
padBotA.sharex = padTop
padBotA.sharey = padTop

# padBotA.hist(x=xData, bins=xBinning, weights=(y3_M_1_weights)/(y3_M_0_weights + y3_M_1_weights ),
#            color=rescolors[1], edgecolor=rescolors[1], hatch='/',
#            histtype="step",
#            linestyle="solid", bottom=None, cumulative=False, align="mid", orientation="vertical")

padBotA.hist(x=xData, bins=xBinning, weights= -1 + (y3_M_3_weights )/( y3_M_1_weights ) ,
           color=rescolors[1], edgecolor=rescolors[1],  histtype="step",\
             linestyle="solid", lw=2,\
             bottom=None, cumulative=False, align="mid", orientation="vertical")

padBotA.hlines(0, 0, 1500, colors=rescolors[0], linestyles='solid',lw=2)


padBotA.set_ylim(-1, 1.2)
padTop.set_xlim(xmin,xmax)
padBotA.set_xlim(xmin,xmax)
padBotA.set_xscale('linear') #test
#padBotA.set_xlabel( xlabel ,fontsize=18,color="black",ha='center', x=1)
padBotA.set_xlabel( xlabel ,fontsize=20,color="black")
padBotA.set_ylabel( "Ratio EFT/SM" ,fontsize=18,color="black",ha='center', x=1)
padBotA.tick_params(axis='both', pad=5)
padBotA.grid(False)

plt.setp(padTop.get_xticklabels(), visible=False)
plt.setp(padBotA.get_yticklabels(), family='serif')
plt.setp(padBotA.get_xticklabels(), family='serif')

padBotA.tick_params(which='both',direction='in',labelsize=15,right=True)
padBotA.tick_params(which='major',length=3)
padBotA.tick_params(which='minor',length=2)
  
plt.tight_layout(pad=1, w_pad=1, h_pad=1.0)
plt.savefig('signal_only_run2_cW.pdf')


==> scripts/plotHepData_withBKG_run2_cW.py <==
import yoda , random
import numpy as np
from decimal import Decimal
# from termcolor import colorescolors[2]
import math
import matplotlib as mpl
import matplotlib.pyplot as plt
import itertools
import re
import matplotlib.cbook as cbook
# from ._color_data import BASE_COLORS, TABLEAU_COLORS, CSS4_COLORS, XKCD_COLORS
import matplotlib.gridspec as gridspec
# from plotting import *

file_cms = yoda.read('ZZjj_CMS.yoda')
file_sm = yoda.read('SM_9bin.yoda')
file_eft = yoda.read('cW_9bin.yoda')

hist_cms= []
histoname =[]

for i in range(1,7): # load t4 to t9 (backgrounds)
    tmp = '/REF/ZZjj_CMS/d04-x01-y0'+str(i)
    histoname.append(tmp)
    hist_cms.append(file_cms[tmp])

print("hist_cms: ",histoname)

hist_data = file_cms['/REF/ZZjj_CMS/d04-x01-y00']
vals_data = hist_data.yVals()
err_data = hist_data.yErrs()
total_data = np.sum(vals_data)

print("Data points: ", vals_data)

vals_bkg = []
err_bkg = []
area_bkg = []
#
vals_cms_signal = hist_cms[0].yVals()
err_cms_signal = hist_cms[0].yErrs()

for i in range(1,6): # Note we skip  the first entry which is the signal
    print("hist BKG", hist_cms[i])
    vals_bkg.append(hist_cms[i].yVals())
    err_bkg.append(hist_cms[i].yErrs())
    print("histo "+str(i)+" CMS:", hist_cms[i].yVals() )

# print("histo 1 SM:", hist_sm.yVals() )
print("histo 1 CMS:", vals_cms_signal )
print("vals BKG: ", vals_bkg)

# newAcceptance = (370-24.1)/np.sum(vals_bkg) # not good enough
firstBin = 0.
for i in range(0,5):
    print(vals_bkg[i][0])
    firstBin += vals_bkg[i][0]

print("First bin bkg", firstBin, "First bin data", vals_data[0] )
newAcceptance = vals_data[0]/firstBin
print("New acceptance", newAcceptance)



hist_sm = file_sm['/ZZjj_CMS/d04-x01-y01']
vals_my_signal = hist_sm.yVals()
err_my_signal = hist_sm.yErrs()

print("area w. overflow: ", hist_sm.sumW(includeoverflows=True) )
print("area w.out overflow: ", hist_sm.sumW(includeoverflows=False) )
area1 = hist_sm.sumW(includeoverflows=True)
area2 = hist_sm.sumW(includeoverflows=False)
#
Overflow = area1-area2
# vals_my_signal[-1]=+Overflow


hist_eft = file_eft['/ZZjj_CMS/d04-x01-y01']
vals_eft = hist_eft.yVals()
err_eft = hist_eft.yErrs()

print("area eft w. overflow: ", hist_eft.sumW(includeoverflows=True) )
print("area eft w.out overflow: ", hist_eft.sumW(includeoverflows=False) )
area1_eft = hist_eft.sumW(includeoverflows=True)
area2_eft = hist_eft.sumW(includeoverflows=False)
#
Overflow_eft = area1_eft-area2_eft


print("hist my SM", vals_my_signal )
print("hist EFT", vals_eft )
print("hist CMS TH signal", vals_cms_signal )


# Multiply by bin width
xvals= hist_cms[0].xVals()
xerr = hist_cms[0].xErrs()
# print("Edges (x) are: ", xvals)
# print("Error (x) are: ", xerr)
#
edges= []
for i in range(len(xvals)):
     edges.append(xvals[i] - xerr[i][0])
edges.append(xvals[-1]+xerr[-1][0])

print("new edges:", edges)

vals_my_signal_rew = []
vals_eft_rew = []

for i in range(len(edges)-1):
    vals_my_signal_rew = np.append(vals_my_signal_rew, (vals_my_signal[i]*(edges[i+1]-edges[i]))*35.9*2*0.59)
    vals_eft_rew = np.append(vals_eft_rew, (vals_eft[i]*(edges[i+1]-edges[i]))*35.9*2*0.59)

#add overflow
vals_my_signal_rew[-1]+=(Overflow*35.9*2*0.59)
vals_eft_rew[-1]+=(Overflow_eft*35.9*2*0.59)


print("My signal:", vals_my_signal_rew, len(vals_my_signal_rew))
print("CMS TH signal:", vals_cms_signal, len(vals_cms_signal))
print("EFT:", vals_eft_rew, len(vals_eft_rew))

#################################################################################################
# Compare CMS signal with my signal
#
k_factor = []
#
for i in range(9):
    k_factor = np.append(k_factor, vals_cms_signal[i]/vals_my_signal_rew[i])
#
print("K factor:", k_factor)


#################################################################################################
# From Juan
#rescolors = mpl.rcParams['axes.prop_cycle'].by_key()['color']
rescolors = mpl.rcParams['axes.prop_cycle'].by_key()['color']
print(rescolors)
# p1=ax.plot(mx,norm/norm,lumi1_mid[ilumi],ls="solid",color=rescolors[0])

#################################################################################################
# Creating data sequence: middle of each bin
xBinning = edges
xmin = edges[0]
xmax = edges[-1]
xData = xvals
#
print("xData: ", xData )
print("xBinning: ", xBinning )
#
tmp = vals_cms_signal
tmp2 = vals_my_signal_rew
tmp3 = vals_eft_rew
#Define the K factors for reweighting

y3_M_0_weights = [0]*9
for i in range(5):
    y3_M_0_weights+=vals_bkg[i]

y3_M_0_weights = y3_M_0_weights*newAcceptance
y3_M_1_weights = (tmp2)*k_factor*newAcceptance # tmp2 = Monte Carlo
y3_M_3_weights = (tmp3)*k_factor*newAcceptance # tmp3 = EFT c=10
#y3_M_4_weights = (0.1*(tmp3-tmp2)+tmp2)*k_factor
y3_M_5_weights = vals_data # DATA (no rescaling needed)

# # # read what is the max and min sensitivity (bin per bin)
max_sens = -1 + np.max((y3_M_3_weights + y3_M_0_weights)/(y3_M_1_weights + y3_M_0_weights))
min_sens =  -1 + np.min((y3_M_3_weights + y3_M_0_weights)/(y3_M_1_weights+ y3_M_0_weights))
print("max-min: ", max_sens, min_sens)
#
print("CMS BKG weights: ", y3_M_0_weights, len(y3_M_0_weights))
print("MC weights: ", y3_M_1_weights,  len(y3_M_1_weights))
print("EFT weights (c=10): ", y3_M_3_weights,  len(y3_M_3_weights))
# print("EFT weights (c=1): ", y3_M_4_weights)
# print("xData, weights lengths: ", len(xData), len(y3_M_0_weights))
#
# ### setup plot space ### this is just copied from madanalysis
fig_width=18
fig_aspect=1
fig = plt.figure(figsize=plt.figaspect(1))
width, height = fig.get_size_inches()
gs = gridspec.GridSpec(2, 1, height_ratios=[2,1], hspace=0, left=0.15, right=0.965, bottom=0.09, top=0.92)
padTop = plt.subplot(gs[0])
plt.suptitle('VBS_ZZ (CMS) Comparing w. HEPdata 35.9 $fb^{-1}$  13 TeV ', fontsize=14)
padTop = plt.subplot(gs[0])
padBotA = plt.subplot(gs[1])

inches_per_cm = 1./2.54
fig_height = fig_width*fig_aspect
fig.set_size_inches((fig_width*inches_per_cm, fig_height*inches_per_cm), forward=True)

# # Creating a new Stack
padTop.hist(x=xData, bins=xBinning, weights=y3_M_0_weights,\
          # density = True,\
          label= "SM bkg",
          histtype="step", rwidth=1.0,\
          stacked=False,
          color=rescolors[0], edgecolor=rescolors[0],
          # linewidth=1, linestyle="solid",\
          hatch='//',
          bottom=None, cumulative=False, align="mid", orientation="vertical")

padTop.hist(x=xData, bins=xBinning, weights= y3_M_1_weights + y3_M_0_weights,\
           # density = True,\
           label= "SM sig", histtype="step", rwidth=1.0,\
           stacked=False,  hatch='/',
           color=rescolors[1], edgecolor=rescolors[1], linewidth=1.2, linestyle="solid",\
           bottom= None, cumulative=False, align="mid", orientation="vertical")
  #
padTop.hist(x=xData, bins=xBinning, weights= y3_M_3_weights - y3_M_1_weights ,\
           # density = True,\
           label= "EFT cW=10 $TeV^{-2} $", histtype="stepfilled", rwidth=1.0,\
           stacked=True, hatch='//',
           color=rescolors[1], edgecolor=rescolors[1], linewidth=1.2, linestyle="dashed",\
           bottom= y3_M_1_weights + y3_M_0_weights  , cumulative=False, align="mid", orientation="vertical")



#### Data points
err_data = np.sqrt(vals_data)
err_data[-2] = 1.8
err_data[-1] = 1.8
print("CMS data", vals_data)
print("Err data", err_data)
xerror = []
for i in range(9):
    xerror = np.append(xerror,xBinning[i+1] - xData[i])

print("Err X", xerror)
# padTop.plot(xData, y3_M_2_weights , '.')
padTop.errorbar(xData, y3_M_5_weights ,
        yerr = err_data, xerr= xerror , fmt='ok', markersize=3, linewidth = 1,
        label= "CMS Data")


  # Boundary of y-axis
  # ymin=0 # linear scale
ymax = 5E02
ymin=  0.05 # log scale
print("ymin, ymax: ", ymin, ymax)

totSM= np.sum(y3_M_1_weights) + np.sum(y3_M_0_weights)
totEFT = np.sum(y3_M_3_weights)  + np.sum(y3_M_0_weights)

str1 = "Fiducial sensitivity to cW=10$TeV^{-2} $  (S + B): "+\
        "%d" %(-100 + 100*(totEFT/totSM))+"% \n"+\
        "Differential sensitivity (S + B): ("+"%d" %(max_sens*100)+"%, "+"%d" %(min_sens*100)+"%)"
padTop.text(30, 0.1, str1, bbox=dict(facecolor='white', alpha=0.9))
# padTop.text(30, 0.2, str2, bbox=dict(facecolor='white', alpha=0.5))

ylabel = "$ Events/bin  $ "
xlabel = "$ {m_{zz}} [\mathrm{GeV}]  $ "

  # print ("ylabel is:", ylabel)
padTop.set_ylabel(ylabel,fontsize=16,color="black", y=0.7)
padTop.set_ylim(ymin, ymax)
padTop.set_yscale('log')
padTop.set_xscale('linear') #test
padTop.tick_params(axis='y', pad=3)
padTop.grid(True)
padTop.legend(loc=1)

# ratio plots #
padBotA.sharex = padTop
padBotA.sharey = padTop

print("test 1:", (y3_M_1_weights)/(y3_M_0_weights + y3_M_1_weights ))
print("test2:", (y3_M_3_weights)/(y3_M_0_weights + y3_M_1_weights ))

# padBotA.hist(x=xData, bins=xBinning, weights=(y3_M_1_weights)/(y3_M_0_weights + y3_M_1_weights ),
#            color=rescolors[1], edgecolor=rescolors[1], hatch='/',
#            histtype="step",
#            linestyle="solid", bottom=None, cumulative=False, align="mid", orientation="vertical")

padBotA.hist(x=xData, bins=xBinning, weights= -1 + (y3_M_3_weights + y3_M_0_weights )/( y3_M_0_weights + y3_M_1_weights ) ,
           color=rescolors[1], edgecolor=rescolors[1],  histtype="stepfilled", linestyle="solid",
           bottom=None, cumulative=False, align="mid", orientation="vertical")

padBotA.set_ylim(-0.5,0.5)
padTop.set_xlim(xmin,xmax)
padBotA.set_xlim(xmin,xmax)
padBotA.set_xscale('linear') #test
padBotA.set_xlabel( xlabel ,fontsize=16,color="black",ha='right', x=1)
padBotA.tick_params(axis='both', pad=3)
padBotA.grid(True)

plt.setp(padTop.get_xticklabels(), visible=False)
plt.setp(padBotA.get_yticklabels(), family='serif')
plt.setp(padBotA.get_xticklabels(), family='serif')

  # Saving the image
  # plt.savefig(output+'.pdf')
plt.savefig('s_plus_bkg_plus_data_run2_cW.png')

